The Largest Pure Partial Planes of Order 6 Have Size 25

In this paper, we prove that the largest pure partial plane of order 6 has size 25. At the same time, we classify all pure partial planes of order 6 and size 25 up to isomorphism. Our major approach is computer search. The search space is very large so we use combinatorial arguments to rule out some of the cases. For the remaining cases, we subdivide each search by phases and use multiple checks to reduce search space via symmetry.

==> mycases/case1-1-phase1.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= 2; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(pppLen == 19) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case1-phase0.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case1-1-phase2.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 3; L[0] <= N; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(remainLinesLen == 0) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case1-1-phase1.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case1-2-phase1.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= N; L[0]++) {
		for(L[1] = 7; L[1] <= 7; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(pppLen == 18) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case1-phase0.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case1-2-phase2.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= N; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 2; i <= 6; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	for(char i = 8; i <= 12; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	for(char i = 13; i <= 37; i += 6) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	delete[] count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(remainLinesLen == 0) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case1-2-phase1.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case2-phase1.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= N; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	for(int i = 2; i < M; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}

	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	if(count[3] < count[4]) {delete []count; return false;}
	if(count[4] < count[5]) {delete []count; return false;}
	if(count[5] < count[6]) {delete []count; return false;}

	delete []count;
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(remainLinesLen == 0) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case2-phase0.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case3-phase1.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= 4; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	for(int i = 2; i < M; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}

	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	if(count[5] < count[6]) {delete []count; return false;}

	delete []count;
	return true;
}

/*
Check the specific ending condition for depth first search.
*/
bool checkEndingCondition(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	if(count[2] != 5 || count[3] != 5 || count[4] != 5) {
		delete []count;
		return false;
	}
	delete[] count;
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(checkEndingCondition(ppp, pppLen)) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case3-phase0.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case3-phase2.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 1; L[0] <= N; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	for(int i = 1; i < M; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}

	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(remainLinesLen == 0) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case3-phase1.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case4-phase1.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= 2; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(pppLen == 11) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case4-phase0.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case4-phase2.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] <= 4; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i <= 4 ; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check the specific ending condition for depth first search.
*/
bool checkEndingCondition(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);

	if(count[2] != 5 || count[3] != 5 || count[4] != 5) {
		delete []count;
		return false;
	}
	delete[] count;
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}

/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(checkEndingCondition(ppp, pppLen)) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case4-phase1.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case4-phase3.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 0; L[0] <= N; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < M; L[2]++) {
				for(L[3] = L[2] + 1; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < M; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i <= 4; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic using nauty.
*/
bool pppISO(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);
    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(remainLinesLen == 0) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISO(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case4-phase2.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case5-phase1.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 1; L[0] <= 1; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < M; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < 15; L[2]++) {
				for(L[3] = 15; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < 40; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < 15; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	for(char i = 15; i < 40; i++) {
		if(count[i] > 4) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic in this case using nauty.
*/
bool pppISOSpecial(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M + 1;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }
    for(int i = 0; i < 15; i++) {
    	ADDONEEDGE(g1,i+pppLen1,n-1,m);
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    for(int i = 0; i < 15; i++) {
    	ADDONEEDGE(g2,i+pppLen1,n-1,m);
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(pppLen == 9) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISOSpecial(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case5-phase0.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case5-phase2.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[100][43][7];
int initialLength[100];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] < 3; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < 15; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < 15; L[2]++) {
				for(L[3] = 15; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < 40; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < 15; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	for(char i = 15; i < 40; i++) {
		if(count[i] > 4) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic in this case using nauty.
*/
bool pppISOSpecial(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M + 1;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }
    for(int i = 0; i < 15; i++) {
    	ADDONEEDGE(g1,i+pppLen1,n-1,m);
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    for(int i = 0; i < 15; i++) {
    	ADDONEEDGE(g2,i+pppLen1,n-1,m);
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(pppLen == 10) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISOSpecial(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case5-phase1.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/case5-phase3.cpp <==
#include <stdio.h>
#include <stdlib.h>
#include <fstream>
#include <string>
#include "nauty.h"
using namespace std;

int N = 6;
int M = 43;

char SPPP[1000][43][7];
int initialLength[1000];
int currentSC = 0;
char initialRemainingLines[10000][7];
int initialRemainingLinesLen = 0;

char globalSPPP[10000][43][7];
int globalSPPPLen[10000];
int globalSPPPcount = 0;

/*
Read starting configurations from file.
*/
int readStartingConfiguration(string filename) {
	string line;
	ifstream myfile (filename.c_str());
	int numSC = 0;
	if(myfile.is_open()) {
		while(getline(myfile, line)) {
			if(line.substr(0, 1) == "[") {
				int len = 0;
				int SCarray[175];
				int p1 = 0;
				int p2 = 0;
				while(p1 < line.length() - 2) {
					while(line.substr(p1, 1) == "[" || line.substr(p1, 1) == "]" || line.substr(p1, 1) == ",") {
						p1 += 1;
					}
					p2 = p1;
					while((line.substr(p2, 1) != "[" && line.substr(p2, 1) != "]") && line.substr(p2, 1) != ",") {
						p2 += 1;
					}
					SCarray[len] = atoi(line.substr(p1, p2 - p1).c_str());
					len += 1;
					p1 = p2;
				}
				initialLength[numSC] = len / (N + 1);
				for(int i = 0; i < len; i++) {
					SPPP[numSC][i/(N+1)][i%(N+1)] = SCarray[i];
				}
				numSC += 1;
			}
		}
		myfile.close();
	}
	return numSC;
}

int compare( const void* a, const void* b) {
    char char_a = * ( (char*) a );
    char char_b = * ( (char*) b );
    if ( char_a == char_b ) return 0;
    else if ( char_a < char_b ) return -1;
    else return 1;
}

/*
Count the number of times that each point appears
*/
char *getCountPair(char ppp[][7], int pppLen) {
	char *count = new char[M];
	memset(count, 0, M * sizeof *count);
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j <= N; j++) {
			count[ppp[i][j]] += 1;
		}
	}
	return count;
}

void printCount(char ppp[][7], int pppLen) {
	printf("\"");
	char *count;
	count = getCountPair(ppp, pppLen);
	qsort(count, M, sizeof(char), compare);
	for(int i = 0; i < M; i++) {
		printf("%d", count[i]);
	}
	printf("\"");
	delete []count;
}

void printLine(char L[]) {
	printf("[");
	printf("%d", L[0]);
	for(int i = 1; i <= N; i++) {
		printf(",%d", L[i]);
	}
	printf("]");
}

void printPPP(char ppp[][7], int pppLen) {
	printf("[");
	printLine(ppp[0]);
	for(int i = 1; i < pppLen; i++) {
		printf(",");
		printLine(ppp[i]);
	}
	printf("]\nLength %d\n", pppLen);
}

/*
Check if two lines intersect at exactly one point.
*/
bool checkTwoLineValid(char L1[], char L2[]) {
	char count = 0;
	for(int i = 0; i <= N; i++) {
		for(int j = 0; j <= N; j++){
			if(L1[i] == L2[j])
				count += 1;
		}
	}
	if(count == 1) {
		return true;
	} else {
		return false;
	}
}

/*
Write remaining lines wrt the initial configuration to the global variable initialRemainingLines
*/
void writeRL(char ppp[][7], int pppLen) {
	initialRemainingLinesLen = 0;
	char L[7];
	for(L[0] = 2; L[0] < 15; L[0]++) {
		for(L[1] = L[0] + 1; L[1] < 15; L[1]++) {
			for(L[2] = L[1] + 1; L[2] < 15; L[2]++) {
				for(L[3] = 15; L[3] < M; L[3]++) {
					for(L[4] = L[3] + 1; L[4] < M; L[4]++) {
						for(L[5] = L[4] + 1; L[5] < M; L[5]++) {
							for(L[6] = L[5] + 1; L[6] < 40; L[6]++) {
								bool b = true;
								for(int i = 0; i < pppLen; i++) {
									if(!checkTwoLineValid(L, ppp[i])) {
										b = false;
										break;
									}
								}
								if(b) {
									memcpy(initialRemainingLines[initialRemainingLinesLen], L, sizeof(L));
									initialRemainingLinesLen += 1;
								}
							}
						}
					}
				}
			}
		}
	}
}

/*
Check if L1 < L2 lexicographically.
*/
bool checkLineOrder(char L1[], char L2[]) {
	for(int i = 0; i <= N; i++) {
		if(L1[i] < L2[i]) {
			return true;
		}
		if(L1[i] > L2[i]) {
			return false;
		}
	}
	return false;
}

/*
Check if point x appears (weakly) before x+1.
*/
bool checkPointOrder(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < M - 1; i++) {
		if(count[i] == 0 && count[i+1] > 0) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the number of appearance of some points satisfies certain conditions.
*/
bool checkPointsAppearance(char ppp[][7], int pppLen) {
	char *count;
	count = getCountPair(ppp, pppLen);
	for(char i = 0; i < 15; i++) {
		if(count[i] > 5) {
			delete []count;
			return false;
		}
	}
	for(char i = 15; i < 40; i++) {
		if(count[i] > 4) {
			delete []count;
			return false;
		}
	}
	delete []count;
	return true;
}

/*
Check if the pure partial plane we get in the end satisfies certain properties in order to cut down search space.
*/
bool checkFinalPPPCondition(char ppp[][7], int pppLen) {
	return true;
}

/*
Check if the starting configuration is valid, i.e., any two lines intersect at exactly one point.
*/
bool checkStartConfig(char ppp[][7], int pppLen) {
	for(int i = 0; i < pppLen; i++) {
		for(int j = 0; j < i; j++) {
			if(!checkTwoLineValid(ppp[i], ppp[j])) {
				printf("Starting Configuration fails!\n");
				return false;
			}
		}
	}
	printf("Starting Configuration passed.\n");
	return true;
}

/*
Check if two pure partial planes are isomorphic in this case using nauty.
*/
bool pppISOSpecial(char ppp1[][7], int pppLen1, char ppp2[][7], int pppLen2) {
	char MALLOC[] = { 'M', 'A', 'L', 'L', 'O', 'C' };
    if(pppLen2 != pppLen1) {
        return false;
    }
    DYNALLSTAT(int,lab1,lab1_sz);
    DYNALLSTAT(int,lab2,lab2_sz);
    DYNALLSTAT(int,ptn,ptn_sz);
    DYNALLSTAT(int,orbits,orbits_sz);
    DYNALLSTAT(int,map,map_sz);
    DYNALLSTAT(graph,g1,g1_sz);
    DYNALLSTAT(graph,g2,g2_sz);
    DYNALLSTAT(graph,cg1,cg1_sz);
    DYNALLSTAT(graph,cg2,cg2_sz);
    static DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;

    int n,m;
    n = pppLen1 + M + 1;
    size_t k;

    options.getcanon = TRUE;

    m = SETWORDSNEEDED(n);
    nauty_check(WORDSIZE,m,n,NAUTYVERSIONID);

    DYNALLOC1(int,lab1,lab1_sz,n,MALLOC);
    DYNALLOC1(int,lab2,lab2_sz,n,MALLOC);
    DYNALLOC1(int,ptn,ptn_sz,n,MALLOC);
    DYNALLOC1(int,orbits,orbits_sz,n,MALLOC);
    DYNALLOC1(int,map,map_sz,n,MALLOC);


    DYNALLOC2(graph,g1,g1_sz,n,m,MALLOC);
    EMPTYGRAPH(g1,m,n);
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g1,i,ppp1[i][j]+pppLen1,m);
        }
    }
    for(int i = 0; i < 15; i++) {
    	ADDONEEDGE(g1,i+pppLen1,n-1,m);
    }


    DYNALLOC2(graph,g2,g2_sz,n,m,MALLOC);
    EMPTYGRAPH(g2,m,n);    
    for(int i = 0; i < pppLen1; i++) {
        for(int j = 0; j <= N; j++) {
            ADDONEEDGE(g2,i,ppp2[i][j]+pppLen2,m);
        }
    }
    for(int i = 0; i < 15; i++) {
    	ADDONEEDGE(g2,i+pppLen1,n-1,m);
    }
    

    DYNALLOC2(graph,cg1,cg1_sz,n,m,MALLOC);
    DYNALLOC2(graph,cg2,cg2_sz,n,m,MALLOC);

    densenauty(g1,lab1,ptn,orbits,&options,&stats,m,n,cg1);
    densenauty(g2,lab2,ptn,orbits,&options,&stats,m,n,cg2);

    for (k = 0; k < m*(size_t)n; ++k) {
        if (cg1[k] != cg2[k]) {
            break;
        }

    }

    if(k == m*(size_t)n) {
        return true;
    } else {
        return false;
    }
}


/*
The depth first search step.
*/
void DFS(char ppp[][7], int pppLen, int remainLines[], int remainLinesLen) {
	// remainLinesLen = 0 means that the DFS procedure terminates
	if(pppLen == 25) {
		if(checkFinalPPPCondition(ppp, pppLen)) {
			// Then we check that if this sppp is already in our collection
			bool b = true; 
			for(int i = 0; i < globalSPPPcount; i++) {
				if(pppISOSpecial(ppp, pppLen, globalSPPP[i], globalSPPPLen[i])) {
					b = false;
					break;
				}
			}
			// if it is not already inside, put it in and print it out
			if(b) {
				for(int i = 0; i < pppLen; i ++) {
					memcpy(globalSPPP[globalSPPPcount][i], ppp[i], sizeof(ppp[i]));
				}
				globalSPPPLen[globalSPPPcount] = pppLen;
				globalSPPPcount += 1;
				printf("#%d\n", globalSPPPcount);
				printPPP(ppp, pppLen);
				printCount(ppp, pppLen);
				printf("\n\n");
			}
		}
	} else {
		// DFS step:
		for(int k = 0; k < remainLinesLen; k++) {
			// add new line into ppp and call it ppp1
			char ppp1[43][7];
			int pppLen1 = pppLen + 1;
			for(int i = 0; i < pppLen; i++) {
				memcpy(ppp1[i], ppp[i], sizeof(ppp[i]));
			}
			memcpy(ppp1[pppLen], initialRemainingLines[remainLines[k]], sizeof(initialRemainingLines[remainLines[k]]));
			
			// multiple checks for symmetry
			if(!checkLineOrder(ppp1[pppLen - 1], ppp1[pppLen]) && pppLen > initialLength[currentSC]) {
				continue;
			}
			
			if(!checkPointsAppearance(ppp1, pppLen1)) {
				continue;
			}

			// update remaining lines
			int remainLines1[remainLinesLen];
			int remainLinesLen1 = 0;
			for(int i = 0; i < remainLinesLen; i++) {
				if(checkTwoLineValid(initialRemainingLines[remainLines[i]], initialRemainingLines[remainLines[k]])) {
					remainLines1[remainLinesLen1] = remainLines[i];
					remainLinesLen1 += 1;
				}
			}
			DFS(ppp1, pppLen1, remainLines1, remainLinesLen1);
		}
	}
}

int main() {
	int numStartConfig = readStartingConfiguration("case5-phase2.txt");

	for(currentSC = 0; currentSC < numStartConfig; currentSC ++) {
		printf("\nStarting Configuration #%d: ", currentSC + 1);
		printPPP(SPPP[currentSC], initialLength[currentSC]);
		if(!checkStartConfig(SPPP[currentSC], initialLength[currentSC])) {
			printf("ERROR!!!\n");
			return 0;
		}
		writeRL(SPPP[currentSC], initialLength[currentSC]);
		printf("Number of Remaining Lines: %d\n", initialRemainingLinesLen);
		int remainingLines[initialRemainingLinesLen];
		for(int i = 0; i < initialRemainingLinesLen; i++) {
			remainingLines[i] = i;
		}
		printf("Starting DFS......\n");
		DFS(SPPP[currentSC], initialLength[currentSC], remainingLines, initialRemainingLinesLen);
		printf("Finish Subcase #%d\n", currentSC + 1);
	}
	printf("Finish!\n");
}

==> mycases/makecases.sh <==
g++ -o case1-1-phase1 case1-1-phase1.cpp nauty.a
g++ -o case1-1-phase2 case1-1-phase2.cpp nauty.a
g++ -o case1-2-phase1 case1-2-phase1.cpp nauty.a
g++ -o case1-2-phase2 case1-2-phase2.cpp nauty.a
g++ -o case2-phase1 case2-phase1.cpp nauty.a
g++ -o case3-phase1 case3-phase1.cpp nauty.a
g++ -o case3-phase2 case3-phase2.cpp nauty.a
g++ -o case4-phase1 case4-phase1.cpp nauty.a
g++ -o case4-phase2 case4-phase2.cpp nauty.a
g++ -o case4-phase3 case4-phase3.cpp nauty.a
g++ -o case5-phase1 case5-phase1.cpp nauty.a
g++ -o case5-phase2 case5-phase2.cpp nauty.a
g++ -o case5-phase3 case5-phase3.cpp nauty.a
chmod +x testcases.sh

==> mycases/testcases.sh <==
mkdir -p TestOutput
./case1-1-phase1 > TestOutput/case1-1-phase1.txt
diff case1-1-phase1.txt TestOutput/case1-1-phase1.txt
./case1-1-phase2 > TestOutput/case1-1-phase2_SPPP.txt
diff case1-1-phase2_SPPP.txt TestOutput/case1-1-phase2_SPPP.txt
./case1-2-phase1 > TestOutput/case1-2-phase1.txt
diff case1-2-phase1.txt TestOutput/case1-2-phase1.txt
./case1-2-phase2 > TestOutput/case1-2-phase2_SPPP.txt
diff case1-2-phase2_SPPP.txt TestOutput/case1-2-phase2_SPPP.txt
./case2-phase1 > TestOutput/case2-phase1_SPPP.txt
diff case2-phase1_SPPP.txt TestOutput/case2-phase1_SPPP.txt
./case3-phase1 > TestOutput/case3-phase1.txt
diff case3-phase1.txt TestOutput/case3-phase1.txt
./case3-phase2 > TestOutput/case3-phase2_SPPP.txt
diff case3-phase2_SPPP.txt TestOutput/case3-phase2_SPPP.txt
./case4-phase1 > TestOutput/case4-phase1.txt
diff case4-phase1.txt TestOutput/case4-phase1.txt
./case4-phase2 > TestOutput/case4-phase2.txt
diff case4-phase2.txt TestOutput/case4-phase2.txt
./case4-phase3 > TestOutput/case4-phase3_SPPP.txt
diff case4-phase3_SPPP.txt TestOutput/case4-phase3_SPPP.txt
./case5-phase1 > TestOutput/case5-phase1.txt
diff case5-phase1.txt TestOutput/case5-phase1.txt
./case5-phase2 > TestOutput/case5-phase2.txt
diff case5-phase2.txt TestOutput/case5-phase2.txt
./case5-phase3 > TestOutput/case5-phase3_SPPP.txt
diff case5-phase3_SPPP.txt TestOutput/case5-phase3_SPPP.txt

